A quantum-classical cloud platform optimized for variational hybrid algorithms

In order to support near-term applications of quantum computing, a new compute paradigm has emerged--the quantum-classical cloud--in which quantum computers (QPUs) work in tandem with classical computers (CPUs) via a shared cloud infrastructure. In this work, we enumerate the architectural requirements of a quantum-classical cloud platform, and present a framework for benchmarking its runtime performance. In addition, we walk through two platform-level enhancements, parametric compilation and active qubit reset, that specifically optimize a quantum-classical architecture to support variational hybrid algorithms (VHAs), the most promising applications of near-term quantum hardware. Finally, we show that integrating these two features into the Rigetti Quantum Cloud Services (QCS) platform results in considerable improvements to the latencies that govern algorithm runtime.

==> anc/README.txt <==
All of the plotting and analysis from the paper can be recreated using the supplementary Jupyter
notebooks and datasets, which are available as a citable reference with DOI 10.5281/zenodo.3606734.
Additionally, they can be run effortlessly using the notebook hosting service Binder here:
https://mybinder.org/v2/gh/rigetti/qcs-paper/master?urlpath=lab/tree/Welcome.ipynb

